Determining Kerr black hole spin and inclination from a segment of the critical curve in black hole images

We present a method for determining the spin parameter $a/M$ and inclination angle $i$ of a non-extremal Kerr black hole from segments of the critical curve identified in black hole images. Although the critical curve itself is not directly observable, higher-order photon rings accumulate near it, and in realistic observations localized portions of the resulting brightness enhancement may be available for identifying segments of the critical curve. We introduce standardized segments of the critical curve and define three observables that characterize their geometry. We show that these observables uniquely determine $(a/M,i)$, together with an auxiliary parameter $r_{nl}\in[0,1]$ specifying the location of the identified segment along the critical curve, within the domain considered. Thus, even a segment of the critical curve contains sufficient geometric information to constrain the black hole spin and inclination without reconstructing the full critical curve. The framework is naturally suited to realistic observations and may be extended to more general rotating black hole spacetimes.

==> anc/Supplemental_Material_1.tsv <==
0.9257867498602931	0.18439465762032564	0.1385007398967077	0.1601042510830017	0.22815529513127444	0.10042241502061455	0.04429050260043817	0.0007273938432310049
-0.008363970125363746	-0.5662114579897428	0.6904675157066636	-0.15978286296475308	0.12274430752201676	-0.031426219423022594	0.39100807346837324	-0.0900976663837416
-0.13842084790435727	0.6523976118748349	0.48757990524257305	-0.4248506155354819	-0.11300819596058728	0.35122649630253067	-0.026130762550185493	0.013080311829004002
-0.0020095545528013405	-0.15352029535978576	0.0235960733790068	-0.4110398337748231	0.5569503346190403	-0.12178400986584285	-0.5074672635633335	0.47367596212482604
-0.2565495003442522	0.4013756253733844	0.2863483132145385	0.4738868384047458	0.42619829580630797	-0.5268528706780055	0.08246685511631359	-0.02227447535970319
0.0011418336746851737	0.06097393894282663	-0.25681132163665416	-0.407507088998513	0.4146168982114045	-0.08275169324255495	0.0627586866475705	-0.76260941819136
-0.2405393164421765	-0.07084702035076998	-0.08187559936985084	0.35933954461872414	0.48323289433413497	0.7470691045286232	0.09644113280191621	0.019127092045663818
0.00254080249141192	0.16239629259378957	-0.3333619518675164	-0.2821854062373643	0.15115647154780273	-0.09056653638560125	0.7529308537199284	0.4300078454413813
